System Architecture and Communication Infrastructure for the RoboVaaS project

Current advancements in waterborne autonomous systems, together with the development of cloud-based service-oriented architectures and the recent availability of low-cost underwater acoustic modems and long-range above water wireless devices, enabled the development of new applications to support ships and port activities. Unmanned Surface Vehicle (USV) can, for instance, be used to perform bathymetry and environmental data collection tasks to ensure under-keel clearance and to monitor the quality of the water. Similarly, Remotely Operated Vehicles (ROVs) can be deployed to inspect ship hulls and typical port infrastructure elements, such as quay and sheet pilling walls. In this paper we present the complete system deployed for the small-scale demonstrations of the Robotic Vessels as-a-Service (RoboVaaS) project, which introduces an on-demand service-based cloud system that dispatches Unmanned Vehicles (UVs) capable of performing the required service either autonomously or piloted. These vessels are able to interact with sensors deployed in the port and with the shore station through an integrated underwater and above water network. The developed system has been validated through sea trials and showcased through an underwater sensor data collection service. The results of the test presented in this paper provide a proof-of-concept of the system design and indicate its technical feasibility. It also shows the need for further developments for a mature technology allowing on-demand robotic maritime assistance services in real operational scenarios.

==> figures/smp_plots/createPlot.sh <==
#!/bin/sh

progName=`basename $0`

if [ $# != 1 ]
then
    echo "usage: $progName <TikZ file>"
    exit 1
fi

plotSuffix=".plot.tex"
plotFile="$1"
baseFile=`basename $1 $plotSuffix`

if [ "$baseFile" = "$1" ]
then
    echo "$progName: TikZ file must have '"$plotSuffix"' suffix"
    exit 2
fi

echo "using TikZ file: $plotFile"

cat > $baseFile.tex << EOF
\documentclass[10pt,a4paper,parskip]{scrbook}
\usepackage{luatex85}

% font setup
\usepackage[T1]{fontenc}
\usepackage{times}
\usepackage{textcomp}
\usepackage{courier}
\usepackage[scaled=.92]{helvet}
%\usepackage{PTSansCaption}
%\usepackage{fourier}
%\DeclareMathAlphabet{\mathcal}{OMS}{cmsy}{m}{n}
\usepackage[10pt]{moresize}

\usepackage{amsmath}
\usepackage{amssymb}
%\usepackage{pifont}
\usepackage{tikz}
\usetikzlibrary{patterns}

\usepackage{pgfplots}
\pgfplotsset{compat=newest}
\usepackage{pgfplotstable}
\usepgfplotslibrary{statistics}
\usetikzlibrary{spy}
\usetikzlibrary{arrows}

\usetikzlibrary{calc}

\usepackage{tuhhcolor}
\usepackage{wasysym} %\permil
\usepackage[binary-units=true,per-mode=symbol]{siunitx}
\DeclareSIUnit[number-unit-product = \, range-phrase=--,range-units=single]{\permill}{\permil}

\usepackage[active,tightpage]{preview}
\PreviewEnvironment{tikzpicture}

\usepackage{xspace}

% load symbols of paper
%\input{../symbols.tex}

\pagestyle{empty}
\begin{document}


% actual content
\input{$baseFile.plot.tex}

\end{document}

EOF

#n=30000000
#pdflatex --stack-size=$n --save-size=$n --main-memory=$n --extra-mem-top=$n --extra-mem-bot=$n --pool-size=$n --max-strings=$n $baseFile.tex
#pdflatex $baseFile.tex
lualatex $baseFile.tex

\rm -f $baseFile.tex
\rm -f $baseFile.aux
\rm -f $baseFile.log
\rm -f $baseFile.out

exit 0



==> figures/smp_plots/data/pdr/mat2dat.m <==
close all
clear all
clc


load('pdr.mat')
step = dist(2)-dist(1);

fileID = fopen('seaml_to_buoy.dat','w');
fprintf(fileID,'%-12s %-12s %-12s %-12s %-12s %-40s %-30s\n','dist_min','dist_max','num_tx','num_rx','pdr','label_xaxis','label_bar');
for i = 1:numel(dist)
    data = [dist(i)-step dist(i) num_tx_asv(i) num_rx_asv(i) num_rx_asv(i)/num_tx_asv(i)*100];
    fprintf(fileID,'%12.5f %12.5f %12.5f %12.5f %12.5f ',data);
    fprintf(fileID,'\\numrange[range-phrase=-]{%3.0f}{%3.0f} ',dist(i)-step,dist(i));
    fprintf(fileID,'%1.0f~rx\\\\%1.0f~tx ',num_rx_asv(i),num_tx_asv(i));
    fprintf(fileID,' \n');
end
fclose(fileID);

fileID = fopen('buoy_to_seaml.dat','w');
fprintf(fileID,'%-12s %-12s %-12s %-12s %-12s %-40s %-30s\n','dist_min','dist_max','num_tx','num_rx','pdr','label_xaxis','label_bar');
for i = 1:numel(dist)
    data = [dist(i)-step dist(i) num_tx_node(i) num_rx_node(i) num_rx_node(i)/num_tx_node(i)*100];
    fprintf(fileID,'%12.5f %12.5f %12.5f %12.5f %12.5f ',data);
    fprintf(fileID,'\\numrange[range-phrase=-]{%3.0f}{%3.0f} ',dist(i)-step,dist(i));
    fprintf(fileID,'%1.0f~rx\\\\%1.0f~tx ',num_rx_node(i),num_tx_node(i));
    fprintf(fileID,' \n');
end
fclose(fileID);

==> figures/smp_plots/data/pdr_static/plot_prr.m <==
clear all
close all
clc

prr_data;


step = 25; % metre
dist = step:step:(max(comm(:,1))+ step);
tx = zeros(size(dist));
rx = zeros(size(dist));

for i = 1:numel(dist)
   idx = find((comm(:,1)>= dist(i) - step) & (comm(:,1) < dist(i)));
   tx(i) = sum(comm(idx,2));
   rx(i) = sum(comm(idx,3));
end


figure
bar(dist,rx./tx*100)


fileID = fopen('pdr.dat','w');
fprintf(fileID,'%-12s %-12s %-12s %-12s %-12s %-40s %-30s\n','dist_min','dist_max','num_tx','num_rx','pdr','label_xaxis','label_bar');
for i = 1:numel(dist)
    pdr = rx(i)/tx(i)*100;
    if isnan(pdr)
        pdr = 0;
    end
    data = [dist(i)-step dist(i) tx(i) rx(i) pdr];
    fprintf(fileID,'%12.5f %12.5f %12.5f %12.5f %12.5f ',data);
    fprintf(fileID,'\\numrange[range-phrase=-]{%3.0f}{%3.0f} ',dist(i)-step,dist(i));
    fprintf(fileID,'%1.0f~rx\\\\%1.0f~tx ',rx(i),tx(i));
    fprintf(fileID,' \n');
end
fclose(fileID);

==> figures/smp_plots/data/pdr_static/prr_data.m <==

%       dist    tx  rx
comm = [140.45 100  76; ... 22.9. Setup 1 without Jetti
        140.45 100  48; ...
        305.04 100   1; ...
        305.04 100   0; ...
        217.14 100  14; ...
        214.14 100   0; ...
        193.23 100   0; ...
        193.23 100   0; ...
        209.32 100  38; ...
        209.32 100   3; ...
        186.70 100   2; ...
        186.70 100   2; ... ---  
         70.98 100  79; ... 23.09. Setup 1
         70.98 100  82; ...
         42.50 100  97; ...
         42.50 100  62; ...
         77.82 100 100; ...
         77.82 100 100; ...
        121.08 100 100; ...
        121.08 100  99; ...
         71.00 100 100; ...
         71.00 100 100; ...
         99.95 100  34; ...
         99.95 100  22; ...
        118.83 100 100; ...
        118.83 100 100; ...
         51.29 100 100; ...
         51.29 100 100; ...
        112.41 100 100; ...
        112.41 100 100; ...
         41.68 100  99; ...
         41.68 100  94; ... ---
        304.06 100  33; ... 24.9. Setup 2
        304.06 100   9; ...
        329.99 100  97; ...
        329.99 100  62; ...
         32.24 100 100; ...
         32.24 100  97; ...
        320.90 100  94; ...
        320.90 100  44; ...
         18.11 100 100; ...
         18.11 100 100; ...
         15.65 100 100; ...
         15.65 100 100; ...
         24.22 100  89; ...
         24.22 100  94; ...
        305.80 100  96; ...
        305.80 100  73; ...
        330.19 100  93; ...
        330.19 100  97; ...
        322.07 100  94; ...
        322.07 100  95; ...
         16.05 100  85; ...
         16.05 100  88; ...
        320.09 100  85; ...
        320.09 100  39; ...
        345.95 100  75; ...
        345.95 100  84; ...
        336.91 100  81; ...
        336.91 100  88; ...
         28.01 100  94; ...
         28.01 100  92; ... ---
        309.76 100   8; ... 24.9 Setup 1
        309.75 100  11; ...
        336.51 100  69; ...
        336.51 100  56; ...
         32.01 100  98; ...
         32.01 100  97; ...
        314.37 100  97; ...
        314.37 100  48; ...
        296.15 100   0; ... NLOS
        296.15 100   0; ... NLOS
        293.68 100   0; ... NLOS
        293.68 100   0; ... NLOS
        303.56 100  99; ...
        303.56 100  64; ...
        286.33 100   0; ... NLOS
        286.33 100   0; ... NLOS
        284.69 100   0; ... NLOS
        284.69 100   0; ... NLOS
         12.08 100  91; ...
         12.08 100  92; ...
         16.59 100  99; ...
         16.59 100  97; ...
        326.16 100  86; ...
        326.16 100   4; ...
        353.02 100  75; ...
        353.02 100  44; ...
        325.76 100  89; ...
        325.76 100  96; ...
        315.16 100  94; ...
        315.16 100  97; ... ---
        ];
    
    
    
    
    
